Mind the Gap: Tightening the Mass-Richness Relation with Magnitude Gaps

We investigate the potential to improve optical tracers of cluster mass by exploiting measurements of the magnitude gap, m12, defined as the difference between the r-band absolute magnitude of the two brightest cluster members. We find that in a mock sample of galaxy groups and clusters constructed from the Bolshoi simulation, the scatter about the mass-richness relation decreases by 15-20% when magnitude gap information is included. A similar trend is evident in a volume-limited, spectroscopic sample of galaxy groups observed in the Sloan Digital Sky Survey (SDSS). We find that SDSS groups with small magnitude gaps are richer than large-gap groups at fixed values of the one-dimensional velocity dispersion among group members sigma_v, which we use as a mass proxy. We demonstrate explicitly that m12 contains information about cluster mass that supplements the information provided by group richness and the luminosity of the brightest cluster galaxy, L_bcg. In so doing, we show that the luminosities of the members of a group with richness N are inconsistent with the distribution of luminosities that results from N random draws from the global galaxy luminosity function. As the cosmological constraining power of galaxy clusters is limited by the precision in cluster mass determination, our findings suggest a new way to improve the cosmological constraints derived from galaxy clusters.

==> ms.sh <==
set local=./

latex gaprich.tex
bibtex gaprich
latex gaprich.tex
latex gaprich.tex
dvips gaprich.dvi -Ppdf -G0 -z -t a4
ps2pdf gaprich.ps

